The asymptotics of group Russian roulette

We study the group Russian roulette problem, also known as the shooting problem, defined as follows. We have $n$ armed people in a room. At each chime of a clock, everyone shoots a random other person. The persons shot fall dead and the survivors shoot again at the next chime. Eventually, either everyone is dead or there is a single survivor. We prove that the probability $p_n$ of having no survivors does not converge as $n\to\infty$, and becomes asymptotically periodic and continuous on the $\log n$ scale, with period 1.

==> shootingproblem.nb <==
Notebook[{

Cell[CellGroupData[{
Cell["The shooting problem", "Title"],

Cell[CellGroupData[{

Cell["Exact bounds on the probability of no survivors", "Section"],

Cell[TextData[{
 "We will use the list ",
 Cell[BoxData[
  FormBox["PQlow", TraditionalForm]]],
 " to store our exact bounds: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"PQlow", "\[LeftDoubleBracket]", 
    RowBox[{"n", ",", "1"}], "\[RightDoubleBracket]"}], TraditionalForm]]],
 " (resp. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"PQlow", "\[LeftDoubleBracket]", 
    RowBox[{"n", ",", "2"}], "\[RightDoubleBracket]"}], TraditionalForm]]],
 ") is a lower bound on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "10"], TraditionalForm]]],
 " times the probability that there are eventually no survivors (resp. one \
survivor) if we start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "-", "1"}], TraditionalForm]]],
 " (NB: not ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ") persons in the room. The initial values for 0, 1, 2 persons are:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PQlow", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "10"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SuperscriptBox["10", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "10"], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[TextData[{
 "Let ",
 Cell[BoxData[
  FormBox[
   RowBox[{"P", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]]],
 " denote the probability that exactly ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]]],
 " persons survive a single shooting round with ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 " people in the room. The procedure ",
 Cell[BoxData[
  FormBox[
   RowBox[{"PBound", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]]],
 " below truncates the inclusion-exclusion formula for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"P", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]]],
 " after an even number of terms to obtain an integer lower bound on the \
quantity ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"10", " "}]], 
    RowBox[{"P", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], TraditionalForm]]],
 "."
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PTerm", "[", 
   RowBox[{"n_", ",", "k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"n", "-", "k"}], ",", "r"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"n", "-", "k", "-", "r"}], ")"}], 
    RowBox[{"k", "+", "r"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"n", "-", "k", "-", "r", "-", "1"}], ")"}], 
    RowBox[{"n", "-", "k", "-", "r"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PBound", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "=", "0"}], ",", "q", ",", 
      RowBox[{"r", "=", "0"}], ",", "s", ",", "A", ",", "B"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"PTerm", "[", 
       RowBox[{"n", ",", "k", ",", "r"}], "]"}]}], ";", 
     RowBox[{"A", "=", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "n"]}], ";", 
     RowBox[{"B", "=", 
      RowBox[{
       SuperscriptBox["10", "10"], 
       RowBox[{"Binomial", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}]}], ";", 
     RowBox[{"s", "=", 
      RowBox[{"A", "/", "B"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"q", "\[GreaterEqual]", "s"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "+=", 
         RowBox[{"q", "-", 
          RowBox[{"PTerm", "[", 
           RowBox[{"n", ",", "k", ",", 
            RowBox[{"r", "+", "1"}]}], "]"}]}]}], ";", 
        RowBox[{"r", "+=", "2"}], ";", 
        RowBox[{"q", "=", 
         RowBox[{"PTerm", "[", 
          RowBox[{"n", ",", "k", ",", "r"}], "]"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"Quotient", "[", 
        RowBox[{
         RowBox[{"B", " ", "p"}], ",", "A"}], "]"}], ",", "0"}], "]"}]}]}], 
   "]"}]}]}], "Input"],

Cell[TextData[{
 "The procedure ",
 Cell[BoxData[
  FormBox[
   RowBox[{"ComputePQlow", "[", "m", "]"}], TraditionalForm]]],
 " below recursively extends the list ",
 Cell[BoxData[
  FormBox["PQlow", TraditionalForm]]],
 " by appending lower bounds up to and including those for ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]]],
 " persons initially. The key idea used here is that with ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 " persons in the room, the number of survivors of the first round of the \
process will not deviate from the value ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "/", "\[ExponentialE]"}], TraditionalForm]]],
 " by more than ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"5", "n"}]], TraditionalForm]]],
 " (roughly 7.17 standard deviations) with a very high probability."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "PQlow", "]"}]}], ",", "k1", ",", "k2"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"n", "\[LessEqual]", "m"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"k1", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"n", "/", "\[ExponentialE]"}], "-", 
            SqrtBox[
             RowBox[{"5", "n"}]]}], "]"}], ",", "0"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"k2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"n", "/", "\[ExponentialE]"}], "+", 
            SqrtBox[
             RowBox[{"5", "n"}]]}], "]"}], ",", 
          RowBox[{"n", "-", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PQlow", ",", "\[IndentingNewLine]", 
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"ParallelSum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"PQlow", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], "*", 
              RowBox[{"PBound", "[", 
               RowBox[{"n", ",", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "k1", ",", "k2"}], "}"}]}], "]"}], ",", 
           SuperscriptBox["10", "10"]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"n", "++"}]}]}], "]"}]}], "]"}]}]], "Input"],

Cell[TextData[{
 "Let us now compute the bounds up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "6000"}], TraditionalForm]]],
 ", and export our results:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "100", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.713457`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "1000", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100.952073`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "2000", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"646.555344`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "3000", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2316.624344`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "4000", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5959.482085`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "5000", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12567.35789`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputePQlow", "[", "6000", "]"}], "//", 
  "AbsoluteTiming"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22944.040412`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<PQlow.dat\>\"", ",", "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", 
       RowBox[{"PQlow", "\[LeftDoubleBracket]", 
        RowBox[{"n", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"PQlow", "\[LeftDoubleBracket]", 
        RowBox[{"n", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "PQlow", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData["\<\"PQlow.dat\"\>"], "Output"]
}, Open  ]],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " For each line in the output, the number in the first column gives the \
initial number of people in the room, and the numbers in the second and third \
columns are corresponding integer lower bounds on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "10"], TraditionalForm]]],
 " times the probability of ending up with no survivors, or exactly one \
survivor, respectively."
}], "Text"],

Cell["\<\
For convenience, let us separate the lower bounds on the probability of no \
survivors and the lower bounds on the probability of one survivor, dropping \
the values for starting with 0 people:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plow", "=", 
   RowBox[{"PQlow", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", 
      RowBox[{"-", "1"}]}], ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"Qlow", "=", 
   RowBox[{"PQlow", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", 
      RowBox[{"-", "1"}]}], ",", "2"}], "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input"],

Cell[TextData[{
 "Note that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["10", "10"], "-", "Qlow"}], TraditionalForm]]],
 " yields a list of upper bounds on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "10"], TraditionalForm]]],
 " times the probability of ending with no survivors, that match the lower \
bounds in ",
 Cell[BoxData[
  FormBox["Plow", TraditionalForm]]],
 ". The maximal difference between these bounds is"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["10", "10"], "-", "Qlow"}], ")"}], "-", "Plow"}], 
  "]"}]], "Input"],

Cell[BoxData["527"], "Output"]
}, Open  ]],

Cell[TextData[{
 "This is a plot of the lower bound on the probability of no survivors \
against ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Log", "[", "n", "]"}], TraditionalForm]]],
 ":"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"1.5", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"Length", "[", "Plow", "]"}], "]"}], ",", "0.04"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Riffle", "[", 
      RowBox[{"points", ",", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]], 
        RowBox[{"Plow", "\[LeftDoubleBracket]", 
         RowBox[{"Floor", "[", 
          RowBox[{"Exp", "[", "points", "]"}], "]"}], 
         "\[RightDoubleBracket]"}]}]}], "]"}], ",", "2"}], "]"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxF1XlUk1caBnBA9s2QjZ0EQQHHTgtEC63le9RRRBEXqK2CFrGKA8qiIi1w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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.388125, 0.39858488878000004`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.5, 8.66}, {0.4074074073, 0.5838577777}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact bounds on sup f and inf f", "Section"],

Cell[TextData[{
 "Here we locate the local extrema in the list ",
 Cell[BoxData[
  FormBox["Plow", TraditionalForm]]],
 ", reporting for each extremum the left and right endpoints of the range \
where ",
 Cell[BoxData[
  FormBox["Plow", TraditionalForm]]],
 " is constant and locally extreme:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"j", ",", 
     RowBox[{"k", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Reap", "[", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"k", "<", 
        RowBox[{
         RowBox[{"Length", "[", "Plow", "]"}], "-", "1"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"j", "=", "k"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "<", 
            RowBox[{
             RowBox[{"Length", "[", "Plow", "]"}], "-", "1"}]}], "&&", 
           RowBox[{
            RowBox[{
            "Plow", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
            "\[Equal]", 
            RowBox[{
            "Plow", "\[LeftDoubleBracket]", "j", 
             "\[RightDoubleBracket]"}]}]}], ",", 
          RowBox[{"k", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Plow", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "Plow", "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Plow", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "Plow", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], ")"}]}], "<", "0"}], ",", 
          RowBox[{"Sow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "k"}], "}"}], "]"}]}], "]"}]}]}], 
      "]"}], "\[IndentingNewLine]", "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "84"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"138", ",", "138"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"229", ",", "229"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"378", ",", "378"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"623", ",", "623"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1028", ",", "1028"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1695", ",", "1695"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2795", ",", "2795"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4608", ",", "4608"}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "We see that there are local extrema around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "2795"}], TraditionalForm]]],
 " (a maximum) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "4608"}], TraditionalForm]]],
 " (a minimum). Starting from one of these values, the following procedure \
produces a sequence of ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]]],
 " ranges of integer values, where each range is represented by its left and \
right endpoints. The first range consists of all integers between ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "x"}], "]"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", 
    RowBox[{"Exp", "[", "x", "]"}]}], TraditionalForm]]],
 ", and each of the following ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "-", "1"}], TraditionalForm]]],
 " ranges is determined as follows: if ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "i"], TraditionalForm]]],
 " represents the",
 Cell[BoxData[
  FormBox[Cell[""], TraditionalForm]]],
 " right endpoint of range ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]]],
 ", then ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "i"], TraditionalForm]]],
 " is chosen such that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{"i", "-", "1"}]], TraditionalForm]]],
 " lies (roughly) ",
 Cell[BoxData[
  FormBox["c", TraditionalForm]]],
 " standard deviations away from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "i"], "/", "\[ExponentialE]"}], TraditionalForm]]],
 ", the (approximate) expected number of survivors of a shooting round with \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "i"], TraditionalForm]]],
 " people in the room. More precisely, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "i"], TraditionalForm]]],
 " solves the equation\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["R", 
      RowBox[{"i", "-", "1"}]], "-", 
     FractionBox[
      SubscriptBox["R", "i"], "\[ExponentialE]"]}], "\[Equal]", 
    RowBox[{"c", 
     SqrtBox[
      RowBox[{
       FractionBox[
        SubscriptBox["R", "i"], "\[ExponentialE]"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[ExponentialE]"]}], ")"}]}]]}]}], 
   TraditionalForm]]],
 ".\nThe left endpoints of the ranges are determined similarly."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SowRanges", "[", 
   RowBox[{"n_", ",", "x_", ",", "c_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r1", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"n", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "x"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"r2", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{"n", " ", 
         RowBox[{"Exp", "[", "x", "]"}]}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sow", "[", 
        RowBox[{"{", 
         RowBox[{"r1", ",", "r2"}], "}"}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{"\[ExponentialE]", " ", "r1"}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           SuperscriptBox["c", "2"], 
           RowBox[{"(", 
            RowBox[{"\[ExponentialE]", "-", "2"}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], "c", 
           SqrtBox[
            RowBox[{"\[ExponentialE]", "-", "2"}]], 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], 
              RowBox[{"(", 
               RowBox[{"\[ExponentialE]", "-", "2"}], ")"}]}], "+", 
             RowBox[{"4", "\[ExponentialE]", " ", "r1"}]}]]}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"r2", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"\[ExponentialE]", " ", "r2"}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           SuperscriptBox["c", "2"], 
           RowBox[{"(", 
            RowBox[{"\[ExponentialE]", "-", "2"}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], "c", 
           SqrtBox[
            RowBox[{"\[ExponentialE]", "-", "2"}]], 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], 
              RowBox[{"(", 
               RowBox[{"\[ExponentialE]", "-", "2"}], ")"}]}], "+", 
             RowBox[{"4", "\[ExponentialE]", " ", "r2"}]}]]}]}], "]"}]}]}], 
      ",", "k"}], "]"}]}], "]"}]}]], "Input"],

Cell["The ranges we will use in our calculations are", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Hills", "=", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"SowRanges", "[", 
     RowBox[{"2795", ",", 
      RowBox[{"12", "/", "100"}], ",", 
      RowBox[{"356", "/", "100"}], ",", "4"}], "]"}], "]"}], 
   "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Valleys", "=", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"SowRanges", "[", 
     RowBox[{"4608", ",", 
      RowBox[{"11", "/", "100"}], ",", 
      RowBox[{"361", "/", "100"}], ",", "3"}], "]"}], "]"}], 
   "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2479", ",", "3151"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6991", ",", "8290"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19425", ",", "22086"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53501", ",", "59301"}], "}"}]}], "}"}]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4129", ",", "5143"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11553", ",", "13623"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31952", ",", "36447"}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Given such a list of ranges, the function ",
 Cell[BoxData[
  FormBox["PFail1", TraditionalForm]]],
 " below computes an integer upper bound on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "10"], TraditionalForm]]],
 " times the sum of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "-", "1"}], TraditionalForm]]],
 " probabilities that, starting anywhere in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"i", "+", "1"}], ")"}], TraditionalForm]]],
 "-th range, the shooting process does not end up in the ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]]],
 "-th range after the next round. Bounds on these probabilities can be \
computed in terms of the tail probabilities on the number of empty boxes \
after throwing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "-", "1"}], TraditionalForm]]],
 " balls randomly into ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "-", "1"}], TraditionalForm]]],
 " boxes (see our paper for details). The functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"F", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]]],
 " below use inclusion-exclusion to respectively compute the probability of \
ending up with at most ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]]],
 " or at least ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]]],
 " empty boxes:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"n_", ",", "k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Multinomial", "[", 
    RowBox[{
     RowBox[{"n", "-", "1", "-", "k", "-", "r"}], ",", "k", ",", "r"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"n", "-", "1", "-", "k", "-", "r"}], ")"}], 
    RowBox[{"n", "-", "1"}]]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}]], 
    RowBox[{"ParallelSum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "r"], 
       FractionBox["r", 
        RowBox[{"k", "+", "r"}]], 
       RowBox[{"p", "[", 
        RowBox[{"n", ",", "k", ",", "r"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
   "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}]], 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "r"], 
      FractionBox["k", 
       RowBox[{"k", "+", "r"}]], 
      RowBox[{"p", "[", 
       RowBox[{"n", ",", "k", ",", "r"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", 
       RowBox[{"n", "-", "1", "-", "k"}]}], "}"}]}], "]"}]}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PFail1", "[", "Rlist_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "pr", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pr", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"Rlist", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "1"}], "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
            RowBox[{"Rlist", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "-", "1"}]}],
           "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"Rlist", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "2"}], "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"Rlist", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "Rlist", "]"}], "-", "1"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Quotient", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "10"], 
        RowBox[{"Numerator", "[", "pr", "]"}]}], ",", 
       RowBox[{"Denominator", "[", "pr", "]"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"Denominator", "[", "pr", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell["\<\
For our ranges of hills and valleys, this gives the following result:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"pfailH1", "=", 
    RowBox[{"PFail1", "[", "Hills", "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"pfailV1", "=", 
    RowBox[{"PFail1", "[", "Valleys", "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"96.656092`", ",", "10954222"}], "}"}]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31.084141`", ",", "6060062"}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The list of hill ranges (and likewise the valley ranges) can be extended to \
an infinite sequence of ranges in the way explained in section 2.3 of our \
paper, starting from the last range in the list. The procedure below computes \
an integer upper bound on the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "10"], TraditionalForm]]],
 " times the probability that, if you start in any one of these ranges, you \
do not end up in the last range in the list eventually. This upper bound is \
computed by the formula given in Lemma 2.7 of our paper."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PFail2", "[", "I_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c0", ",", "c1", ",", "c2", ",", "s0"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"s0", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["j", 
          RowBox[{"1", "/", "2"}]], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "j"}], "/", "2"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c0", "=", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"I", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]],
         "-", 
        SqrtBox[
         RowBox[{
         "I", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]]}], 
       RowBox[{"s0", " ", 
        SqrtBox["\[ExponentialE]"]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"c1", "=", 
      FractionBox[
       RowBox[{"\[ExponentialE]", " ", 
        RowBox[{
         SuperscriptBox["c0", "2"], "/", "2"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ExponentialE]", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"c0", " ", "s0", " ", 
           SqrtBox[
            RowBox[{"\[ExponentialE]", "/", 
             RowBox[{
             "I", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}]]}]}], ")"}]}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c2", "=", 
      FractionBox[
       RowBox[{"\[ExponentialE]", " ", 
        RowBox[{
         SuperscriptBox["c0", "2"], "/", "2"}]}], 
       RowBox[{"\[ExponentialE]", "-", "1", "-", 
        RowBox[{"c0", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "\[ExponentialE]"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", 
            SqrtBox[
             RowBox[{
             "I", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]]}], 
           ")"}]}]}]}]]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"Ceiling", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox["10", "10"], 
        RowBox[{
         RowBox[{"Exp", "[", "c1", "]"}], "-", "1"}]], "+", 
       FractionBox[
        SuperscriptBox["10", "10"], 
        RowBox[{
         RowBox[{"Exp", "[", "c2", "]"}], "-", "1"}]]}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell["\<\
Applied to our ranges of hills and valleys, this gives the following result:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pfailH2", "=", 
  RowBox[{"PFail2", "[", 
   RowBox[{"Hills", "\[LeftDoubleBracket]", 
    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"pfailV2", "=", 
  RowBox[{"PFail2", "[", 
   RowBox[{"Valleys", "\[LeftDoubleBracket]", 
    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}]}]}], "Input"],

Cell[BoxData["7188677"], "Output"],

Cell[BoxData["8201112"], "Output"]
}, Open  ]],

Cell[TextData[{
 "The minimum value of the ",
 Cell[BoxData[
  FormBox["Plow", TraditionalForm]]],
 " in the first hill, and of the ",
 Cell[BoxData[
  FormBox["Qlow", TraditionalForm]]],
 " in the first valley, are"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Pmin", "=", 
  RowBox[{"Min", "[", 
   RowBox[{"Plow", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"Hills", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ";;", 
     RowBox[{"Hills", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
    "\[RightDoubleBracket]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Qmin", "=", 
  RowBox[{"Min", "[", 
   RowBox[{"Qlow", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"Valleys", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ";;", 
     RowBox[{"Valleys", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
    "\[RightDoubleBracket]"}], "]"}]}]}], "Input"],

Cell[BoxData["5163652651"], "Output"],

Cell[BoxData["5232981312"], "Output"]
}, Open  ]],

Cell[TextData[{
 "Finally, we conclude that uniformly over the hills and valleys, the \
probabilities times ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "20"], TraditionalForm]]],
 " of ending up with no survivors are bounded from below and above by, \
respectively:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Pmin", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["10", "10"], "-", "pfailH1", "-", "pfailH2"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["10", "20"], "-", 
  RowBox[{"Qmin", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["10", "10"], "-", "pfailV1", "-", "pfailV2"}], 
    ")"}]}]}]}], "Input"],

Cell[BoxData["51542842881481824751"], "Output"],

Cell[BoxData["47744815337029180288"], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
EvaluatorNames->{"Local" -> {"AutoStartOnLaunch" -> True}},
NotebookAutoSave->False,
ClosingAutoSave->False,
ClosingSaveDialog->True,
CloseOnClickOutside->False,
IncludeFileExtension->True,
FileChangeProtection->Automatic,
TransitionEffect->Automatic,
TransitionDirection->Horizontal,
TransitionDuration->Short,
RasterExploreViewRange->17,
MarkerLineThickness->1.,
MarkerAspectRatio->0.,
AutoGeneratedPackage->None,
Editable->True,
Saveable->True,
StyleEnvironment->Automatic,
ScreenStyleEnvironment->"Working",
PrintingStyleEnvironment->"Printout",
ShowPageBreaks->False,
WindowToolbars->{},
RulerUnits->"Inches",
BlinkingCellInsertionPoint->True,
GhostCellInEmptyNotebook->False,
CellInsertionPointColor->GrayLevel[0.7500114442664225],
CellInsertionPointCell->FEPrivate`FrontEndResource[
 "FEExpressions", "CellInsertionMenu"],
Evaluator->"Local",
EvaluationCompletionAction->{},
PrintAction->"PrintToNotebook",
OutputAutoOverwrite->True,
InitializationCellEvaluation->Automatic,
InitializationCellWarning->True,
NotebookEventActions->None,
NotebookDynamicExpression:>Null,
Selectable->True,
Clickable->True,
Deletable->True,
CellGrouping->Automatic,
PageWidth->WindowWidth,
WindowSize->{808, 911},
WindowMargins->{{155, Automatic}, {Automatic, -8}},
WindowFrame->"Normal",
WindowElements->{
 "StatusArea", "MemoryMonitor", "MagnificationPopUp", "HorizontalScrollBar", 
  "VerticalScrollBar", "MenuBar"},
WindowFrameElements->{
 "CloseBox", "ZoomBox", "MinimizeBox", "ToolbarBox", "DocumentIcon", 
  "ResizeArea"},
WindowFloating->Automatic,
WindowClickSelect->True,
WindowMovable->True,
WindowPersistentStyles->{
 WindowFrame, WindowMargins, WindowSize, DockedCells, Magnification},
BackgroundAppearance->None,
BackgroundAppearanceOptions->"Fill",
WindowTitle->Automatic,
WindowStatusArea->Automatic,
WindowOpacity->1.,
Visible->True,
DockedCells->{},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{
   Cell[
    TextData[{
      Cell[
       TextData[{
         CounterBox["Page"]}], "PageNumber"], "   ", 
      Cell[
      " ", "Header", CellFrame -> {{0.5, 0}, {0, 0}}, CellFrameMargins -> 4], 
      
      Cell[
       TextData[{
         ValueBox["FileName"]}], "Header"]}], 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      Cell[
       TextData[{
         ValueBox["FileName"]}], "Header"], 
      Cell[
      " ", "Header", CellFrame -> {{0, 0.5}, {0, 0}}, CellFrameMargins -> 4], 
      "   ", 
      Cell[
       TextData[{
         CounterBox["Page"]}], "PageNumber"]}], 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrivateNotebookOptions->{"DockedCellAnimation"->False,
"DockedCellTransition"->False,
"DocumentType"->Automatic,
"DoubleBuffer"->True,
"ExcludeFromShutdown"->False,
"FileContents"->{
 "FileLeader", "StandardFileLeader", "NotebookData", "StandardFileTrailer", 
  "FileTrailer"},
"FileLeader"->"",
"FileOutlineCache"->False,
"FileTrailer"->"",
"FinalWindowPrompt"->True,
"JournalStyle"->"Automatic",
"NoteStyle"->"Automatic",
"PluginToolbarEnabled"->True,
"PluginUpdateNotificationsEnabled"->True,
"SafeFileOpen"->"None",
"SafeFileSave"->"Prescan",
"VersionedStylesheet"->{}},
Magnification->1.,
Background->None,
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]


